Challenges in Migrating Imperative Deep Learning Programs to Graph Execution: An Empirical Study

Efficiency is essential to support responsiveness w.r.t. ever-growing datasets, especially for Deep Learning (DL) systems. DL frameworks have traditionally embraced deferred execution-style DL code that supports symbolic, graph-based Deep Neural Network (DNN) computation. While scalable, such development tends to produce DL code that is error-prone, non-intuitive, and difficult to debug. Consequently, more natural, less error-prone imperative DL frameworks encouraging eager execution have emerged but at the expense of run-time performance. While hybrid approaches aim for the "best of both worlds," the challenges in applying them in the real world are largely unknown. We conduct a data-driven analysis of challenges -- and resultant bugs -- involved in writing reliable yet performant imperative DL code by studying 250 open-source projects, consisting of 19.7 MLOC, along with 470 and 446 manually examined code patches and bug reports, respectively. The results indicate that hybridization: (i) is prone to API misuse, (ii) can result in performance degradation -- the opposite of its intention, and (iii) has limited application due to execution mode incompatibility. We put forth several recommendations, best practices, and anti-patterns for effectively hybridizing imperative DL code, potentially benefiting DL practitioners, API designers, tool developers, and educators.

==> latexdiff.sh <==
#!/bin/bash
PAPER="paper"
set -vx
latexdiff-git --force -d -r $1 *.tex *.bbl
cd diff$1
ln -s ../Makefile
ln -s ../paper.bib
ln -s ../graphics
make preview
cd ..


==> scripts/prep_arXiv.sh <==
#!/bin/bash
set -ex
DIR="Imperative-DL-Study-Paper"
arxiv_latex_cleaner \
    . \
    --keep_bib \
    --verbose \
    --commands_to_delete 'todo' 'todoi' 'todoRK' 'todoRKi' 'addref' 'insertref' 'insertrefRK' 'insertrefRKi' 'rewrite' 'explainindetail' 'note' 'noteRK' 'explainindetailRK'
cd ../$DIR"_arXiv"
rm acknow.tex acmart.pdf notes.txt *.bak *.tmp *.fdb_latexmk *.fls *.run.xml *.tdo README.md scratch*.tex TODO.md .*.swp

